A Predictive Model for Music Based on Learned Interval Representations

Connectionist sequence models (e.g., RNNs) applied to musical sequences suffer from two known problems: First, they have strictly "absolute pitch perception". Therefore, they fail to generalize over musical concepts which are commonly perceived in terms of relative distances between pitches (e.g., melodies, scale types, modes, cadences, or chord types). Second, they fall short of capturing the concepts of repetition and musical form. In this paper we introduce the recurrent gated autoencoder (RGAE), a recurrent neural network which learns and operates on interval representations of musical sequences. The relative pitch modeling increases generalization and reduces sparsity in the input data. Furthermore, it can learn sequences of copy-and-shift operations (i.e. chromatically transposed copies of musical fragments)---a promising capability for learning musical repetition structure. We show that the RGAE improves the state of the art for general connectionist sequence models in learning to predict monophonic melodies, and that ensembles of relative and absolute music processing models improve the results appreciably. Furthermore, we show that the relative pitch processing of the RGAE naturally facilitates the learning and the generation of sequences of copy-and-shift operations, wherefore the RGAE greatly outperforms a common absolute pitch recurrent neural network on this task.

==> fig/square_fig.py <==
import matplotlib as mpl
label_size = 10
mpl.rcParams['xtick.labelsize'] = label_size 
mpl.rcParams['ytick.labelsize'] = label_size
import matplotlib.pyplot as plt

fig, ax = plt.subplots()
x = [0]
y = [0]
ticks = [-24,-20,-16,-12,-8,-6,-4,-2,0,2,4,6,8,12,16,20,24]
colors = ['k']*len(x)
ax.scatter(x, y, c=colors, alpha=0.5)
ax.set_xlim((-24.5,24.5))
ax.set_ylim((-24.5,24.5))
ax.xaxis.tick_top()
plt.xticks(ticks)
plt.yticks(ticks)
plt.gca().invert_yaxis()
ax.tick_params(direction='out')
ax.set_aspect('equal')
#ax.grid(b=True, which='major', color='k', linestyle='--')
fig.savefig('test.pdf', dpi=1200)
plt.close(fig)

